Analysis of Early Science observations with the CHaracterising ExOPlanets Satellite (CHEOPS) using pycheops

CHEOPS(CHaracterising ExOPlanet Satellite) is an ESA S-class mission that observes bright stars at high cadence from low-Earth orbit. The main aim of the mission is to characterize exoplanets that transit nearby stars using ultrahigh precision photometry. Here we report the analysis of transits observed by CHEOPS during its Early Science observing programme for four well-known exoplanets: GJ436b, HD106315b, HD97658b and GJ1132b. The analysis is done using pycheops, an open-source software package we have developed to easily and efficiently analyse CHEOPS light curve data using state-of-the-art techniques that are fully described herein. We show that the precision of the transit parameters measured using CHEOPS is comparable to that from larger space telescopes such as Spitzer Space Telescope and Kepler. We use the updated planet parameters from our analysis to derive new constraints on the internal structure of these four exoplanets.

==> RadiusRatio_v_Wavelength.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "every-convergence",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n",
    "from astropy.table import Table\n",
    "from pycheops.instrument import response\n",
    "from scipy.interpolate import interp1d\n",
    "from scipy.integrate import simps\n",
    "from uncertainties import ufloat\n",
    "from uncertainties.umath import sqrt as usqrt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "endangered-reducing",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "g_GROND     :   482 +/-    35 nm,   0.0493+/-  0.0014 \n",
      "r_GROND     :   626 +/-    34 nm,   0.0519+/-  0.0012 \n",
      "i_GROND     :   764 +/-    36 nm,   0.0498+/-  0.0008 \n",
      "z_GROND     :   900 +/-    52 nm,   0.0575+/-  0.0019 \n",
      "g_PISCO     :   482 +/-    35 nm,   0.0565+/-  0.0013 \n",
      "i_PISCO     :   764 +/-    36 nm,   0.0511+/-  0.0009 \n",
      "J           :  1242 +/-    64 nm,   0.0457+/-  0.0058 \n",
      "H           :  1648 +/-    76 nm,   0.0418+/-  0.0057 \n",
      "K           :  2166 +/-    86 nm,   0.0610+/-  0.0075 \n",
      "MEarth      :   842 +/-    79 nm,   0.0487+/-  0.0010 \n",
      "CHEOPS      :   787 +/-   126 nm,   0.0494+/-  0.0021 \n",
      "Spitzer     :  4443 +/-   284 nm,   0.0492+/-  0.0008 \n",
      "LDSS3C      :   898 +/-    86 nm,   0.0490+/-  0.0010 \n",
      "WFC3        :  1366 +/-   146 nm,   0.0495+/-  0.0010 \n",
      "TESS        :   890 +/-   107 nm,   0.0481+/-  0.0010 \n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "binning = 5\n",
    "T = Table.read('lte031-5.0-0.0a+0.0.BT-Settl.dat',format='ascii.fast_basic',names=['w','logf'])\n",
    "T.add_column(T['w']//int(binning),name='BIN')\n",
    "T_b = T.group_by('BIN')\n",
    "T = T_b.groups.aggregate(np.mean)\n",
    "f1 = interp1d(T['w']/10, T['w']*10**T['logf'],bounds_error=False,fill_value=0)   # wave/nm, photon flux\n",
    "T = Table.read('lte031-5.0-0.5a+0.2.BT-Settl.dat',format='ascii.fast_basic',names=['w','logf'])\n",
    "T.add_column(T['w']//int(binning),name='BIN')\n",
    "T_b = T.group_by('BIN')\n",
    "T = T_b.groups.aggregate(np.mean)\n",
    "f2 = interp1d(T['w']/10, T['w']*10**T['logf'],bounds_error=False,fill_value=0)   # wave/nm, photon flux\n",
    "\n",
    "k = {}\n",
    "# Data from Table 5 of Southworth 2017\n",
    "r_A = 0.0775  # From Table 2 of Southworth 2017 \n",
    "k['g_GROND'] = ufloat(0.00382, 0.00011)/r_A\n",
    "k['r_GROND'] = ufloat(0.00402, 0.00009)/r_A\n",
    "k['i_GROND'] = ufloat(0.00386, 0.00006)/r_A\n",
    "k['z_GROND'] = ufloat(0.00446, 0.00015)/r_A\n",
    "k['g_PISCO'] = ufloat(0.00438, 0.00010)/r_A\n",
    "k['i_PISCO'] = ufloat(0.00396, 0.00007)/r_A\n",
    "k['J'] = ufloat(0.00354, 0.00045)/r_A\n",
    "k['H'] = ufloat(0.00324, 0.00044)/r_A\n",
    "k['K'] = ufloat(0.00473, 0.00058)/r_A\n",
    "# From my reanalysis\n",
    "k['MEarth'] = ufloat(0.0487, 0.0010)\n",
    "k['CHEOPS'] = ufloat(0.0494, 0.0021)\n",
    "k['Spitzer'] = ufloat(0.0492, 0.0008)\n",
    "k['LDSS3C'] = ufloat(0.04895, 0.00105)\n",
    "\n",
    "LDSS3C = Table.read('Diamond-Lowe_Table6.csv')\n",
    "Lw = np.array(LDSS3C['wave'])\n",
    "\n",
    "# From Mugnai+2021 - average over visits in Mugnai_2021_depth.csv\n",
    "k['WFC3'] = usqrt(ufloat(0.002449, 0.000098))\n",
    "Ww = np.linspace(1.1262,1.6295)*1000\n",
    "\n",
    "# From Mugnai+2021 - TESS\n",
    "k['TESS'] = usqrt(ufloat(0.002312, 0.000093))\n",
    "                \n",
    "fig,ax = subplots()\n",
    "\n",
    "for passband in (k.keys()):\n",
    "    if passband is 'MEarth':\n",
    "        R = response()\n",
    "        wave = np.array(R['Wavelength'])\n",
    "        resp = np.array(R['Response'])\n",
    "        resp[wave < 715] = 0\n",
    "    elif passband is 'Spitzer':\n",
    "        T = Table.read('201125ch2trans_full.txt',format='ascii')\n",
    "        wave = np.array(T['col1'])*1e3\n",
    "        resp = np.array(T['col2'])\n",
    "    elif passband in ['J','H','K']:\n",
    "        T = Table.read(f'{passband}_2MASS.dat',format='ascii.fast_no_header')\n",
    "        wave = np.array(T['col1'])/10\n",
    "        resp = np.array(T['col2'])        \n",
    "    elif passband is 'LDSS3C':\n",
    "        wave = Lw\n",
    "        resp = np.ones_like(wave) \n",
    "    elif passband is 'WFC3':\n",
    "        wave = Ww\n",
    "        resp = ones_like(wave)\n",
    "    elif passband is 'TESS':\n",
    "        T = Table.read('TESS.csv',format='ascii.no_header',delimiter=',')\n",
    "        wave = np.array(T['col1'])\n",
    "        resp = np.array(T['col2']) \n",
    "    elif passband is 'CHEOPS':\n",
    "        R = response(passband=passband)\n",
    "        wave = np.array(R['Wavelength'])\n",
    "        resp = np.array(R['Response'])\n",
    "    else:\n",
    "        R = response(passband=passband[:2])\n",
    "        wave = np.array(R['Wavelength'])\n",
    "        resp = np.array(R['Response'])\n",
    "    flux = 0.4*(f1(wave)) + 0.6*(f2(wave))\n",
    "    flux = flux/nanmax(flux)\n",
    "\n",
    "    phot = resp*flux\n",
    "    phot = phot/simps(phot,wave)\n",
    "    wbar = simps(phot*wave,wave)\n",
    "    wrms = sqrt(simps(phot*wave**2,wave) - wbar**2)\n",
    "    c = ('navy'  if passband is 'CHEOPS' \n",
    "         else 'darkorange' if passband is \"LDSS3C\" \n",
    "         else 'maroon' if passband is \"MEarth\" \n",
    "         else 'cyan' if passband is \"TESS\" \n",
    "         else 'darkmagenta' if passband is \"WFC3\" \n",
    "         else \"seagreen\")\n",
    "#    if passband is 'WFC3':\n",
    "#        ax.plot(Ww,Wk,c=c)\n",
    "#        ax.errorbar(Ww,Wk,c=c,fmt='.',yerr=We,label='WFC3')\n",
    "#    elif passband is 'LDSS3C':\n",
    "#        ax.plot(Lw,Lk,c=c)\n",
    "#        ax.scatter(Lw,Lk,c=c,s=3,label='LDSS3C')\n",
    "#    else:\n",
    "    ax.errorbar(wbar,k[passband].n,xerr=wrms,yerr=k[passband].s,c=c,capsize=2)\n",
    "    ax.scatter([wbar],[k[passband].n],label=passband.replace('_',\"'\"),c=c, s=55)\n",
    "    print(f'{passband:<12s}: {wbar:5.0f} +/- {wrms:5.0f} nm, {k[passband]:8.4f} ')\n",
    "            \n",
    "ax.axhline(0.0492+0.0008,c='r',ls=':',lw=2,label='Spitzer 4.5$\\mu$m')\n",
    "ax.axhline(0.0492-0.0008,c='r',ls=':',lw=2)\n",
    "#axhline(0.0512+0.0025,c='g',ls='--',label='Berta-Thompson')\n",
    "#axhline(0.0512-0.0025,c='g',ls='--')\n",
    "\n",
    "# MEarth value from Dittman et al.\n",
    "R = response()\n",
    "wave = np.array(R['Wavelength'])\n",
    "resp = np.array(R['Response'])\n",
    "resp[wave < 715] = 0\n",
    "flux = 0.4*(f1(wave)) + 0.6*(f2(wave))\n",
    "flux = flux/nanmax(flux)\n",
    "phot = resp*flux\n",
    "phot = phot/simps(phot,wave)\n",
    "wbar = simps(phot*wave,wave)\n",
    "wrms = sqrt(simps(phot*wave**2,wave) - wbar**2)\n",
    "c = 'maroon'   \n",
    "ax.errorbar(wbar,0.0455,xerr=wrms,yerr=0.0006,c=c,capsize=2,ms=0)\n",
    "ax.scatter([wbar],[0.0455],label=passband.replace('_',\"'\"),edgecolor=c,facecolor='none', s=55)\n",
    "\n",
    "#legend(loc='lower left')\n",
    "ax.set_xlim(420,1520)\n",
    "ax.set_ylim(0.043,0.061)\n",
    "ax.set_xlabel('Wavelength [nm]',fontsize=12)\n",
    "ax.set_ylabel(r'R$_{\\rm p}$/R$_{\\star}$',fontsize=12)\n",
    "fig.tight_layout()\n",
    "fig.savefig('GJ_1132_k_wave.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "jewish-kazakhstan",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "objective-specification",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

